Next-to-Next-to-Leading Order Evolution of Non-Singlet Fragmentation Functions

We have investigated the next-to-next-to-leading order (NNLO) corrections to inclusive hadron production in e^+e^- annihilation and the related parton fragmentation distributions, the `time-like' counterparts of the `space-like' deep-inelastic structure functions and parton densities. We have re-derived the corresponding second-order coefficient functions in massless perturbative QCD, which so far had been calculated only by one group. Moreover we present, for the first time, the third-order splitting functions governing the NNLO evolution of flavour non-singlet fragmentation distributions. These results have been obtained by two independent methods relating time-like quantities to calculations performed in deep-inelastic scattering. We briefly illustrate the numerical size of the NNLO corrections, and make a prediction for the difference of the yet unknown time-like and space-like splitting functions at the fourth order in the strong coupling constant.

==> tlike-ns.h <==
*
********************************************************************************
*
* hep-ph/0604053
* Next-to-Next-to-Leading Order Evolution of Non-Singlet Fragmentation Functions
* A. Mitov, S. Moch and A. Vogt
*
* This file contains the coefficient functions for the fragmentation functions 
* F_a,ns, a = T, L, A, in e+ e- -> h + X to the second order in alpha_s/(4 pi),
* and the corresponding time-like splitting functions up to order as^3.  
* The latter quantities are given, as in eqs. (15) and (16), via differences to
* the space-like results of 
* S. Moch, J. Vermaseren, A. Vogt, hep-ph/0403192 = Nucl. Phys. B688 (2004) 101
*
* Notation:
* H(R(m1,...,mk),x) denote harmonic polylogarithms
* z2 = Zeta(2),... , z5=Zeta(5)
* Divergencies for x -> 1 are to be read as +-distributions
*
********************************************************************************
 
* the coefficient functions for e+ e- -> h + X

 L  cTeq0 = delta_(1 - x) ;
 L  cLeq0 = 0 ;
 L  cAeq0 = delta_(1 - x) ;

 L  cTeq1 =
       + cf * (
          + 3
          - 3*[1-x]^-1
          - 3*x
          - 4*H(R(0),x)
          + 8*H(R(0),x)*[1-x]^-1
          - 4*H(R(0),x)*x
          + 2*H(R(1),x)
          - 4*H(R(1),x)*[1-x]^-1
          + 2*H(R(1),x)*x
          )
       + delta_(1 - x)*cf * (
          - 9
          + 8*z2
          );

 L  cLeq1 =
       + cf * (
          + 2
          );

 L  cAeq1 =
       + cf * (
          + 1
          - 3*[1-x]^-1
          - x
          - 4*H(R(0),x)
          + 8*H(R(0),x)*[1-x]^-1
          - 4*H(R(0),x)*x
          + 2*H(R(1),x)
          - 4*H(R(1),x)*[1-x]^-1
          + 2*H(R(1),x)*x
          )

       + delta_(1 - x)*cf * (
          - 9
          + 8*z2
          );

 L  cTeq2 =
       + nf*cf * (
          - 59/27
          + 247/27*[1-x]^-1
          - 17/27*x
          + 10/3*H(R(0),x)
          - 32/3*H(R(0),x)*[1-x]^-1
          + 6*H(R(0),x)*x
          - 2/3*H(R(0,0),x)
          + 4/3*H(R(0,0),x)*[1-x]^-1
          - 2/3*H(R(0,0),x)*x
          - 14/9*H(R(1),x)
          + 58/9*H(R(1),x)*[1-x]^-1
          - 26/9*H(R(1),x)*x
          - 4/3*H(R(1,1),x)
          + 8/3*H(R(1,1),x)*[1-x]^-1
          - 4/3*H(R(1,1),x)*x
          + 4/3*H(R(2),x)
          - 8/3*H(R(2),x)*[1-x]^-1
          + 4/3*H(R(2),x)*x
          )
       + cf*ca * (
          + 1271/270
          + 28*[1-x]^-1*z3
          - 3155/54*[1-x]^-1
          - 28*[1+x]^-1*z3
          - 4*z2*x
          + 24/5*z2*x^3
          - 36*z3*x
          + 24/5*x^-1
          + 4829/270*x
          - 24/5*x^2
          - 24*H(R(-2,0),x)*[1-x]^-1
          + 8*H(R(-2,0),x)*[1+x]^-1
          + 16*H(R(-2,0),x)*x
          + 32*H(R(-1),x)*[1+x]^-1*z2
          + 20*H(R(-1),x)*z2*x
          - 12*H(R(-1),x)*z2
          - 8*H(R(-1,-1,0),x)
          + 32*H(R(-1,-1,0),x)*[1+x]^-1
          + 24*H(R(-1,-1,0),x)*x
          - 4*H(R(-1,0),x)
          + 24/5*H(R(-1,0),x)*x^-2
          - 4*H(R(-1,0),x)*x
          + 24/5*H(R(-1,0),x)*x^3
          - 16*H(R(-1,0,0),x)
          + 24*H(R(-1,0,0),x)*[1+x]^-1
          + 8*H(R(-1,0,0),x)*x
          + 8*H(R(-1,2),x)
          - 16*H(R(-1,2),x)*[1+x]^-1
          - 8*H(R(-1,2),x)*x
          - 359/15*H(R(0),x)
          - 32*H(R(0),x)*[1-x]^-1*z2
          + 206/3*H(R(0),x)*[1-x]^-1
          + 8*H(R(0),x)*[1+x]^-1*z2
          + 8*H(R(0),x)*[1+x]^-1
          + 20*H(R(0),x)*z2*x
          + 12*H(R(0),x)*z2
          - 24/5*H(R(0),x)*x^-1
          - 143/5*H(R(0),x)*x
          - 24/5*H(R(0),x)*x^2
          + 11/3*H(R(0,0),x)
          - 22/3*H(R(0,0),x)*[1-x]^-1
          + 23/3*H(R(0,0),x)*x
          - 24/5*H(R(0,0),x)*x^3
          + 36*H(R(0,0,0),x)*[1-x]^-1
          - 36*H(R(0,0,0),x)*[1+x]^-1
          - 36*H(R(0,0,0),x)*x
          - 25/9*H(R(1),x)
          - 8*H(R(1),x)*[1-x]^-1*z2
          - 367/9*H(R(1),x)*[1-x]^-1
          + 8*H(R(1),x)*z2
          + 311/9*H(R(1),x)*x
          + 4*H(R(1,0,0),x)
          - 16*H(R(1,0,0),x)*[1-x]^-1
          + 12*H(R(1,0,0),x)*x
          + 22/3*H(R(1,1),x)
          - 44/3*H(R(1,1),x)*[1-x]^-1
          + 22/3*H(R(1,1),x)*x
          + 4*H(R(1,1,0),x)
          - 8*H(R(1,1,0),x)*[1-x]^-1
          + 4*H(R(1,1,0),x)*x
          - 4*H(R(1,2),x)
          + 8*H(R(1,2),x)*[1-x]^-1
          - 4*H(R(1,2),x)*x
          - 22/3*H(R(2),x)
          + 44/3*H(R(2),x)*[1-x]^-1
          - 22/3*H(R(2),x)*x
          + 4*H(R(2,0),x)
          - 8*H(R(2,0),x)*[1-x]^-1
          + 4*H(R(2,0),x)*x
          - 4*H(R(3),x)
          + 8*H(R(3),x)*[1+x]^-1
          + 4*H(R(3),x)*x
          )
       + cf^2 * (
          + 279/10
          + 12*[1-x]^-1*z2
          - 152*[1-x]^-1*z3
          + 51/2*[1-x]^-1
          + 56*[1+x]^-1*z3
          - 48/5*z2*x^3
          - 24*z2
          + 128*z3*x
          + 56*z3
          - 48/5*x^-1
          - 279/10*x
          + 48/5*x^2
          + 48*H(R(-2,0),x)*[1-x]^-1
          - 16*H(R(-2,0),x)*[1+x]^-1
          - 32*H(R(-2,0),x)*x
          - 64*H(R(-1),x)*[1+x]^-1*z2
          - 40*H(R(-1),x)*z2*x
          + 24*H(R(-1),x)*z2
          + 16*H(R(-1,-1,0),x)
          - 64*H(R(-1,-1,0),x)*[1+x]^-1
          - 48*H(R(-1,-1,0),x)*x
          + 8*H(R(-1,0),x)
          - 48/5*H(R(-1,0),x)*x^-2
          + 8*H(R(-1,0),x)*x
          - 48/5*H(R(-1,0),x)*x^3
          + 32*H(R(-1,0,0),x)
          - 48*H(R(-1,0,0),x)*[1+x]^-1
          - 16*H(R(-1,0,0),x)*x
          - 16*H(R(-1,2),x)
          + 32*H(R(-1,2),x)*[1+x]^-1
          + 16*H(R(-1,2),x)*x
          + 376/5*H(R(0),x)
          + 40*H(R(0),x)*[1-x]^-1*z2
          - 106*H(R(0),x)*[1-x]^-1
          - 16*H(R(0),x)*[1+x]^-1*z2
          - 16*H(R(0),x)*[1+x]^-1
          - 20*H(R(0),x)*z2*x
          - 4*H(R(0),x)*z2
          + 48/5*H(R(0),x)*x^-1
          + 166/5*H(R(0),x)*x
          + 48/5*H(R(0),x)*x^2
          - 66*H(R(0,0),x)
          + 66*H(R(0,0),x)*[1-x]^-1
          - 30*H(R(0,0),x)*x
          + 48/5*H(R(0,0),x)*x^3
          + 66*H(R(0,0,0),x)
          - 160*H(R(0,0,0),x)*[1-x]^-1
          + 72*H(R(0,0,0),x)*[1+x]^-1
          + 138*H(R(0,0,0),x)*x
          + 13*H(R(1),x)
          + 27*H(R(1),x)*[1-x]^-1
          + 8*H(R(1),x)*z2*x
          - 8*H(R(1),x)*z2
          - 51*H(R(1),x)*x
          - 28*H(R(1,0),x)
          + 24*H(R(1,0),x)*[1-x]^-1
          + 28*H(R(1,0),x)*x
          - 12*H(R(1,0,0),x)
          + 40*H(R(1,0,0),x)*[1-x]^-1
          - 28*H(R(1,0,0),x)*x
          + 16*H(R(1,1),x)
          - 36*H(R(1,1),x)*[1-x]^-1
          + 8*H(R(1,1),x)*x
          - 24*H(R(1,1,0),x)
          + 48*H(R(1,1,0),x)*[1-x]^-1
          - 24*H(R(1,1,0),x)*x
          + 24*H(R(1,1,1),x)
          - 48*H(R(1,1,1),x)*[1-x]^-1
          + 24*H(R(1,1,1),x)*x
          - 16*H(R(1,2),x)
          + 32*H(R(1,2),x)*[1-x]^-1
          - 16*H(R(1,2),x)*x
          + 12*H(R(2),x)
          + 12*H(R(2),x)*[1-x]^-1
          - 4*H(R(2),x)*x
          + 36*H(R(2,0),x)
          - 72*H(R(2,0),x)*[1-x]^-1
          + 36*H(R(2,0),x)*x
          - 16*H(R(2,1),x)
          + 40*H(R(2,1),x)*[1-x]^-1
          - 16*H(R(2,1),x)*x
          - 8*H(R(3),x)
          + 8*H(R(3),x)*[1-x]^-1
          - 16*H(R(3),x)*[1+x]^-1
          - 24*H(R(3),x)*x
          )
       + delta_(1 - x)*nf*cf * (
          + 457/36
          - 38/3*z2
          + 4/3*z3
          )
       + delta_(1 - x)*cf*ca * (
          - 5465/72
          + 215/3*z2
          - 49/5*z2^2
          + 140/3*z3
          )
       + delta_(1 - x)*cf^2 * (
          + 331/8
          - 39*z2
          + 30*z2^2
          - 78*z3
          );

 L  cLeq2 =
       + nf*cf * (
          - 50/9
          + 4/3*x
          + 4/3*H(R(0),x)
          - 4/3*H(R(1),x)
          )
       + cf*ca * (
          + 1729/45
          + 16*z2*x
          + 16/5*z2*x^3
          - 24/5*x^-1
          - 98/15*x
          - 16/5*x^2
          + 16*H(R(-2,0),x)
          - 8*H(R(-1),x)*z2
          - 16*H(R(-1,-1,0),x)
          + 8*H(R(-1,0),x)
          - 24/5*H(R(-1,0),x)*x^-2
          + 16*H(R(-1,0),x)*x
          + 16/5*H(R(-1,0),x)*x^3
          + 8*H(R(-1,0,0),x)
          - 146/15*H(R(0),x)
          + 24/5*H(R(0),x)*x^-1
          + 8/5*H(R(0),x)*x
          - 16/5*H(R(0),x)*x^2
          - 16*H(R(0,0),x)*x
          - 16/5*H(R(0,0),x)*x^3
          + 46/3*H(R(1),x)
          - 8*H(R(1),x)*z2
          + 8*H(R(1,0,0),x)
          )
       + cf^2 * (
          - 147/5
          - 32*z2*x
          - 32/5*z2*x^3
          + 4*z2
          + 48/5*x^-1
          - 18/5*x
          + 32/5*x^2
          - 32*H(R(-2,0),x)
          + 16*H(R(-1),x)*z2
          + 32*H(R(-1,-1,0),x)
          - 16*H(R(-1,0),x)
          + 48/5*H(R(-1,0),x)*x^-2
          - 32*H(R(-1,0),x)*x
          - 32/5*H(R(-1,0),x)*x^3
          - 16*H(R(-1,0,0),x)
          + 34/5*H(R(0),x)
          - 48/5*H(R(0),x)*x^-1
          + 24/5*H(R(0),x)*x
          + 32/5*H(R(0),x)*x^2
          - 12*H(R(0,0),x)
          + 32*H(R(0,0),x)*x
          + 32/5*H(R(0,0),x)*x^3
          - 14*H(R(1),x)
          + 16*H(R(1),x)*z2
          - 4*H(R(1),x)*x
          - 16*H(R(1,0),x)
          - 16*H(R(1,0,0),x)
          + 8*H(R(1,1),x)
          - 4*H(R(2),x)
          );

 L  cAeq2 =
       + nf*cf * (
          + 55/27
          + 247/27*[1-x]^-1
          - 131/27*x
          + 2*H(R(0),x)
          - 32/3*H(R(0),x)*[1-x]^-1
          + 22/3*H(R(0),x)*x
          - 2/3*H(R(0,0),x)
          + 4/3*H(R(0,0),x)*[1-x]^-1
          - 2/3*H(R(0,0),x)*x
          - 2/9*H(R(1),x)
          + 58/9*H(R(1),x)*[1-x]^-1
          - 38/9*H(R(1),x)*x
          - 4/3*H(R(1,1),x)
          + 8/3*H(R(1,1),x)*[1-x]^-1
          - 4/3*H(R(1,1),x)*x
          + 4/3*H(R(2),x)
          - 8/3*H(R(2),x)*[1-x]^-1
          + 4/3*H(R(2),x)*x
          )
       + cf*ca * (
          + 325/54
          + 28*[1-x]^-1*z3
          - 3155/54*[1-x]^-1
          + 28*[1+x]^-1*z3
          + 8*z2*x
          + 8*z2*x^2
          + 12*z2
          - 36*z3
          + 895/54*x
          + 16*H(R(-2,0),x)
          - 24*H(R(-2,0),x)*[1-x]^-1
          - 8*H(R(-2,0),x)*[1+x]^-1
          - 32*H(R(-1),x)*[1+x]^-1*z2
          - 12*H(R(-1),x)*z2*x
          + 20*H(R(-1),x)*z2
          + 24*H(R(-1,-1,0),x)
          - 32*H(R(-1,-1,0),x)*[1+x]^-1
          - 8*H(R(-1,-1,0),x)*x
          + 4*H(R(-1,0),x)
          + 8*H(R(-1,0),x)*x^-1
          + 4*H(R(-1,0),x)*x
          + 8*H(R(-1,0),x)*x^2
          + 8*H(R(-1,0,0),x)
          - 24*H(R(-1,0,0),x)*[1+x]^-1
          - 16*H(R(-1,0,0),x)*x
          - 8*H(R(-1,2),x)
          + 16*H(R(-1,2),x)*[1+x]^-1
          + 8*H(R(-1,2),x)*x
          + 27*H(R(0),x)
          - 32*H(R(0),x)*[1-x]^-1*z2
          + 206/3*H(R(0),x)*[1-x]^-1
          - 8*H(R(0),x)*[1+x]^-1*z2
          - 8*H(R(0),x)*[1+x]^-1
          + 12*H(R(0),x)*z2*x
          + 20*H(R(0),x)*z2
          - 193/3*H(R(0),x)*x
          + 59/3*H(R(0,0),x)
          - 22/3*H(R(0,0),x)*[1-x]^-1
          + 71/3*H(R(0,0),x)*x
          - 8*H(R(0,0),x)*x^2
          - 36*H(R(0,0,0),x)
          + 36*H(R(0,0,0),x)*[1-x]^-1
          + 36*H(R(0,0,0),x)*[1+x]^-1
          - 19/9*H(R(1),x)
          - 8*H(R(1),x)*[1-x]^-1*z2
          - 367/9*H(R(1),x)*[1-x]^-1
          + 8*H(R(1),x)*z2*x
          + 305/9*H(R(1),x)*x
          + 12*H(R(1,0,0),x)
          - 16*H(R(1,0,0),x)*[1-x]^-1
          + 4*H(R(1,0,0),x)*x
          + 22/3*H(R(1,1),x)
          - 44/3*H(R(1,1),x)*[1-x]^-1
          + 22/3*H(R(1,1),x)*x
          + 4*H(R(1,1,0),x)
          - 8*H(R(1,1,0),x)*[1-x]^-1
          + 4*H(R(1,1,0),x)*x
          - 4*H(R(1,2),x)
          + 8*H(R(1,2),x)*[1-x]^-1
          - 4*H(R(1,2),x)*x
          - 46/3*H(R(2),x)
          + 44/3*H(R(2),x)*[1-x]^-1
          - 46/3*H(R(2),x)*x
          + 4*H(R(2,0),x)
          - 8*H(R(2,0),x)*[1-x]^-1
          + 4*H(R(2,0),x)*x
          + 4*H(R(3),x)
          - 8*H(R(3),x)*[1+x]^-1
          - 4*H(R(3),x)*x
          )
       + cf^2 * (
          - 19/2
          + 12*[1-x]^-1*z2
          - 152*[1-x]^-1*z3
          + 51/2*[1-x]^-1
          - 56*[1+x]^-1*z3
          - 20*z2*x
          - 16*z2*x^2
          - 52*z2
          + 56*z3*x
          + 128*z3
          + 19/2*x
          - 32*H(R(-2,0),x)
          + 48*H(R(-2,0),x)*[1-x]^-1
          + 16*H(R(-2,0),x)*[1+x]^-1
          + 64*H(R(-1),x)*[1+x]^-1*z2
          + 24*H(R(-1),x)*z2*x
          - 40*H(R(-1),x)*z2
          - 48*H(R(-1,-1,0),x)
          + 64*H(R(-1,-1,0),x)*[1+x]^-1
          + 16*H(R(-1,-1,0),x)*x
          - 8*H(R(-1,0),x)
          - 16*H(R(-1,0),x)*x^-1
          - 8*H(R(-1,0),x)*x
          - 16*H(R(-1,0),x)*x^2
          - 16*H(R(-1,0,0),x)
          + 48*H(R(-1,0,0),x)*[1+x]^-1
          + 32*H(R(-1,0,0),x)*x
          + 16*H(R(-1,2),x)
          - 32*H(R(-1,2),x)*[1+x]^-1
          - 16*H(R(-1,2),x)*x
          - 2*H(R(0),x)
          + 40*H(R(0),x)*[1-x]^-1*z2
          - 106*H(R(0),x)*[1-x]^-1
          + 16*H(R(0),x)*[1+x]^-1*z2
          + 16*H(R(0),x)*[1+x]^-1
          - 4*H(R(0),x)*z2*x
          - 20*H(R(0),x)*z2
          + 92*H(R(0),x)*x
          - 86*H(R(0,0),x)
          + 66*H(R(0,0),x)*[1-x]^-1
          - 74*H(R(0,0),x)*x
          + 16*H(R(0,0),x)*x^2
          + 138*H(R(0,0,0),x)
          - 160*H(R(0,0,0),x)*[1-x]^-1
          - 72*H(R(0,0,0),x)*[1+x]^-1
          + 66*H(R(0,0,0),x)*x
          - 5*H(R(1),x)
          + 27*H(R(1),x)*[1-x]^-1
          - 8*H(R(1),x)*z2*x
          + 8*H(R(1),x)*z2
          - 33*H(R(1),x)*x
          - 12*H(R(1,0),x)
          + 24*H(R(1,0),x)*[1-x]^-1
          + 12*H(R(1,0),x)*x
          - 28*H(R(1,0,0),x)
          + 40*H(R(1,0,0),x)*[1-x]^-1
          - 12*H(R(1,0,0),x)*x
          + 8*H(R(1,1),x)
          - 36*H(R(1,1),x)*[1-x]^-1
          + 16*H(R(1,1),x)*x
          - 24*H(R(1,1,0),x)
          + 48*H(R(1,1,0),x)*[1-x]^-1
          - 24*H(R(1,1,0),x)*x
          + 24*H(R(1,1,1),x)
          - 48*H(R(1,1,1),x)*[1-x]^-1
          + 24*H(R(1,1,1),x)*x
          - 16*H(R(1,2),x)
          + 32*H(R(1,2),x)*[1-x]^-1
          - 16*H(R(1,2),x)*x
          + 32*H(R(2),x)
          + 12*H(R(2),x)*[1-x]^-1
          + 8*H(R(2),x)*x
          + 36*H(R(2,0),x)
          - 72*H(R(2,0),x)*[1-x]^-1
          + 36*H(R(2,0),x)*x
          - 16*H(R(2,1),x)
          + 40*H(R(2,1),x)*[1-x]^-1
          - 16*H(R(2,1),x)*x
          - 24*H(R(3),x)
          + 8*H(R(3),x)*[1-x]^-1
          + 16*H(R(3),x)*[1+x]^-1
          - 8*H(R(3),x)*x
          )
       + delta_(1 - x)*nf*cf * (
          + 457/36
          - 38/3*z2
          + 4/3*z3
          )
       + delta_(1 - x)*cf*ca * (
          - 5465/72
          + 215/3*z2
          - 49/5*z2^2
          + 140/3*z3
          )
       + delta_(1 - x)*cf^2 * (
          + 331/8
          - 39*z2
          + 30*z2^2
          - 78*z3
          );

* the differences of the time-like and space-like splitting functions

 L  diffP0ns = 0 ;

 L  diffP1ns = cf^2 * (
       + H(R(0),x) * (
          + 24*[1-x]^-1
          - 20
          - 4*x
          )
       + H(R(0,0),x) * (
          - 32*[1-x]^-1
          + 24
          + 24*x
          )
       + H(R(1,0),x) * (
          - 32*[1-x]^-1
          + 16
          + 16*x
          )
       + H(R(2),x) * (
          - 32*[1-x]^-1
          + 16
          + 16*x
          ) );

 L  diffP2nsp =
       + cf^2*nf * (
          + 340/9*H(R(0),x)
          - 88/3*H(R(0),x)*[1-x]^-1
          - 64/3*H(R(0),x)*[1-x]^-1*z2
          - 76/9*H(R(0),x)*x
          + 32/3*H(R(0),x)*z2
          + 32/3*H(R(0),x)*z2*x
          - 16/3*H(R(0,0),x)
          + 352/9*H(R(0,0),x)*[1-x]^-1
          - 208/3*H(R(0,0),x)*x
          - 48*H(R(0,0,0),x)
          + 64*H(R(0,0,0),x)*[1-x]^-1
          - 48*H(R(0,0,0),x)*x
          - 128/9*H(R(1,0),x)
          + 640/9*H(R(1,0),x)*[1-x]^-1
          - 512/9*H(R(1,0),x)*x
          - 64/3*H(R(1,0,0),x)
          + 128/3*H(R(1,0,0),x)*[1-x]^-1
          - 64/3*H(R(1,0,0),x)*x
          - 128/9*H(R(2),x)
          + 640/9*H(R(2),x)*[1-x]^-1
          - 512/9*H(R(2),x)*x
          - 64/3*H(R(2,0),x)
          + 128/3*H(R(2,0),x)*[1-x]^-1
          - 64/3*H(R(2,0),x)*x
          - 64/3*H(R(3),x)
          + 128/3*H(R(3),x)*[1-x]^-1
          - 64/3*H(R(3),x)*x
          )
       + cf^3 * (
          - 384*H(R(-3,0),x)
          + 512*H(R(-3,0),x)*[1+x]^-1
          + 384*H(R(-3,0),x)*x
          - 512*H(R(-2),x)*[1+x]^-1*z2
          + 256*H(R(-2),x)*z2
          - 256*H(R(-2),x)*z2*x
          + 256*H(R(-2,-1,0),x)
          - 512*H(R(-2,-1,0),x)*[1+x]^-1
          - 256*H(R(-2,-1,0),x)*x
          + 224*H(R(-2,0),x)
          - 192*H(R(-2,0),x)*[1+x]^-1
          + 32*H(R(-2,0),x)*x
          - 576*H(R(-2,0,0),x)
          + 896*H(R(-2,0,0),x)*[1+x]^-1
          + 576*H(R(-2,0,0),x)*x
          - 128*H(R(-2,2),x)
          + 256*H(R(-2,2),x)*[1+x]^-1
          + 128*H(R(-2,2),x)*x
          + 256*H(R(-1,-2,0),x)
          - 512*H(R(-1,-2,0),x)*[1+x]^-1
          - 256*H(R(-1,-2,0),x)*x
          + 512*H(R(-1,-1,0,0),x)
          - 1024*H(R(-1,-1,0,0),x)*[1+x]^-1
          - 512*H(R(-1,-1,0,0),x)*x
          - 512*H(R(-1,0),x)*[1+x]^-1*z2
          + 256*H(R(-1,0),x)*z2
          - 256*H(R(-1,0),x)*z2*x
          + 448*H(R(-1,0,0),x)
          - 384*H(R(-1,0,0),x)*[1+x]^-1
          + 64*H(R(-1,0,0),x)*x
          - 576*H(R(-1,0,0,0),x)
          + 1152*H(R(-1,0,0,0),x)*[1+x]^-1
          + 576*H(R(-1,0,0,0),x)*x
          - 128*H(R(-1,2,0),x)
          + 256*H(R(-1,2,0),x)*[1+x]^-1
          + 128*H(R(-1,2,0),x)*x
          - 256*H(R(-1,3),x)
          + 512*H(R(-1,3),x)*[1+x]^-1
          + 256*H(R(-1,3),x)*x
          + 18*H(R(0),x)
          + 12*H(R(0),x)*[1-x]^-1
          - 64*H(R(0),x)*[1-x]^-1*z3
          - 96*H(R(0),x)*[1-x]^-1*z2
          + 448*H(R(0),x)*[1+x]^-1*z3
          - 96*H(R(0),x)*[1+x]^-1*z2
          - 30*H(R(0),x)*x
          - 288*H(R(0),x)*z3
          + 352*H(R(0),x)*z3*x
          + 144*H(R(0),x)*z2
          + 48*H(R(0),x)*z2*x
          + 24*H(R(0,0),x)
          - 256*H(R(0,0),x)*[1-x]^-1*z2
          + 512*H(R(0,0),x)*[1+x]^-1*z2
          - 40*H(R(0,0),x)*x
          - 192*H(R(0,0),x)*z2
          + 448*H(R(0,0),x)*z2*x
          + 24*H(R(0,0,0),x)
          - 288*H(R(0,0,0),x)*[1-x]^-1
          + 288*H(R(0,0,0),x)*[1+x]^-1
          - 72*H(R(0,0,0),x)*x
          + 512*H(R(0,0,0,0),x)*[1-x]^-1
          - 512*H(R(0,0,0,0),x)*[1+x]^-1
          - 768*H(R(0,0,0,0),x)*x
          + 32*H(R(1,0),x)
          - 32*H(R(1,0),x)*x
          - 192*H(R(1,0,0,0),x)
          + 384*H(R(1,0,0,0),x)*[1-x]^-1
          - 192*H(R(1,0,0,0),x)*x
          + 32*H(R(2),x)
          - 32*H(R(2),x)*x
          + 16*H(R(2,0),x)
          + 16*H(R(2,0),x)*x
          - 64*H(R(2,0,0),x)
          + 128*H(R(2,0,0),x)*[1-x]^-1
          - 64*H(R(2,0,0),x)*x
          + 32*H(R(3),x)
          + 32*H(R(3),x)*x
          + 128*H(R(3,0),x)*[1-x]^-1
          - 128*H(R(3,0),x)*[1+x]^-1
          - 128*H(R(3,0),x)*x
          + 384*H(R(4),x)*[1-x]^-1
          - 384*H(R(4),x)*[1+x]^-1
          - 384*H(R(4),x)*x
          )
       + ca*cf^2 * (
          + 192*H(R(-3,0),x)
          - 256*H(R(-3,0),x)*[1+x]^-1
          - 192*H(R(-3,0),x)*x
          + 256*H(R(-2),x)*[1+x]^-1*z2
          - 128*H(R(-2),x)*z2
          + 128*H(R(-2),x)*z2*x
          - 128*H(R(-2,-1,0),x)
          + 256*H(R(-2,-1,0),x)*[1+x]^-1
          + 128*H(R(-2,-1,0),x)*x
          - 112*H(R(-2,0),x)
          + 96*H(R(-2,0),x)*[1+x]^-1
          - 16*H(R(-2,0),x)*x
          + 288*H(R(-2,0,0),x)
          - 448*H(R(-2,0,0),x)*[1+x]^-1
          - 288*H(R(-2,0,0),x)*x
          + 64*H(R(-2,2),x)
          - 128*H(R(-2,2),x)*[1+x]^-1
          - 64*H(R(-2,2),x)*x
          - 128*H(R(-1,-2,0),x)
          + 256*H(R(-1,-2,0),x)*[1+x]^-1
          + 128*H(R(-1,-2,0),x)*x
          - 256*H(R(-1,-1,0,0),x)
          + 512*H(R(-1,-1,0,0),x)*[1+x]^-1
          + 256*H(R(-1,-1,0,0),x)*x
          + 256*H(R(-1,0),x)*[1+x]^-1*z2
          - 128*H(R(-1,0),x)*z2
          + 128*H(R(-1,0),x)*z2*x
          - 224*H(R(-1,0,0),x)
          + 192*H(R(-1,0,0),x)*[1+x]^-1
          - 32*H(R(-1,0,0),x)*x
          + 288*H(R(-1,0,0,0),x)
          - 576*H(R(-1,0,0,0),x)*[1+x]^-1
          - 288*H(R(-1,0,0,0),x)*x
          + 64*H(R(-1,2,0),x)
          - 128*H(R(-1,2,0),x)*[1+x]^-1
          - 64*H(R(-1,2,0),x)*x
          + 128*H(R(-1,3),x)
          - 256*H(R(-1,3),x)*[1+x]^-1
          - 128*H(R(-1,3),x)*x
          - 2314/9*H(R(0),x)
          + 604/3*H(R(0),x)*[1-x]^-1
          + 32*H(R(0),x)*[1-x]^-1*z3
          + 208/3*H(R(0),x)*[1-x]^-1*z2
          - 224*H(R(0),x)*[1+x]^-1*z3
          + 48*H(R(0),x)*[1+x]^-1*z2
          + 502/9*H(R(0),x)*x
          + 144*H(R(0),x)*z3
          - 176*H(R(0),x)*z3*x
          - 176/3*H(R(0),x)*z2
          - 224/3*H(R(0),x)*z2*x
          + 184/3*H(R(0,0),x)
          - 2704/9*H(R(0,0),x)*[1-x]^-1
          + 256*H(R(0,0),x)*[1-x]^-1*z2
          - 256*H(R(0,0),x)*[1+x]^-1*z2
          + 1432/3*H(R(0,0),x)*x
          - 320*H(R(0,0),x)*z2*x
          + 264*H(R(0,0,0),x)
          - 208*H(R(0,0,0),x)*[1-x]^-1
          - 144*H(R(0,0,0),x)*[1+x]^-1
          + 312*H(R(0,0,0),x)*x
          - 256*H(R(0,0,0,0),x)*[1-x]^-1
          + 256*H(R(0,0,0,0),x)*[1+x]^-1
          + 384*H(R(0,0,0,0),x)*x
          + 800/9*H(R(1,0),x)
          - 4288/9*H(R(1,0),x)*[1-x]^-1
          + 128*H(R(1,0),x)*[1-x]^-1*z2
          + 3488/9*H(R(1,0),x)*x
          - 64*H(R(1,0),x)*z2
          - 64*H(R(1,0),x)*z2*x
          + 352/3*H(R(1,0,0),x)
          - 704/3*H(R(1,0,0),x)*[1-x]^-1
          + 352/3*H(R(1,0,0),x)*x
          + 96*H(R(1,0,0,0),x)
          - 192*H(R(1,0,0,0),x)*[1-x]^-1
          + 96*H(R(1,0,0,0),x)*x
          + 800/9*H(R(2),x)
          - 4288/9*H(R(2),x)*[1-x]^-1
          + 128*H(R(2),x)*[1-x]^-1*z2
          + 3488/9*H(R(2),x)*x
          - 64*H(R(2),x)*z2
          - 64*H(R(2),x)*z2*x
          + 352/3*H(R(2,0),x)
          - 704/3*H(R(2,0),x)*[1-x]^-1
          + 352/3*H(R(2,0),x)*x
          + 32*H(R(2,0,0),x)
          - 64*H(R(2,0,0),x)*[1-x]^-1
          + 32*H(R(2,0,0),x)*x
          + 352/3*H(R(3),x)
          - 704/3*H(R(3),x)*[1-x]^-1
          + 352/3*H(R(3),x)*x
          - 64*H(R(3,0),x)*[1-x]^-1
          + 64*H(R(3,0),x)*[1+x]^-1
          + 64*H(R(3,0),x)*x
          - 192*H(R(4),x)*[1-x]^-1
          + 192*H(R(4),x)*[1+x]^-1
          + 192*H(R(4),x)*x
          );

L   diffP2nsm =
       + cf^2*nf * (
          + 340/9*H(R(0),x)
          - 88/3*H(R(0),x)*[1-x]^-1
          - 64/3*H(R(0),x)*[1-x]^-1*z2
          - 76/9*H(R(0),x)*x
          + 32/3*H(R(0),x)*z2
          + 32/3*H(R(0),x)*z2*x
          - 16/3*H(R(0,0),x)
          + 352/9*H(R(0,0),x)*[1-x]^-1
          - 208/3*H(R(0,0),x)*x
          - 48*H(R(0,0,0),x)
          + 64*H(R(0,0,0),x)*[1-x]^-1
          - 48*H(R(0,0,0),x)*x
          - 128/9*H(R(1,0),x)
          + 640/9*H(R(1,0),x)*[1-x]^-1
          - 512/9*H(R(1,0),x)*x
          - 64/3*H(R(1,0,0),x)
          + 128/3*H(R(1,0,0),x)*[1-x]^-1
          - 64/3*H(R(1,0,0),x)*x
          - 128/9*H(R(2),x)
          + 640/9*H(R(2),x)*[1-x]^-1
          - 512/9*H(R(2),x)*x
          - 64/3*H(R(2,0),x)
          + 128/3*H(R(2,0),x)*[1-x]^-1
          - 64/3*H(R(2,0),x)*x
          - 64/3*H(R(3),x)
          + 128/3*H(R(3),x)*[1-x]^-1
          - 64/3*H(R(3),x)*x
          )
       + cf^3 * (
          + 384*H(R(-3,0),x)
          - 512*H(R(-3,0),x)*[1+x]^-1
          - 384*H(R(-3,0),x)*x
          + 512*H(R(-2),x)*[1+x]^-1*z2
          - 256*H(R(-2),x)*z2
          + 256*H(R(-2),x)*z2*x
          - 256*H(R(-2,-1,0),x)
          + 512*H(R(-2,-1,0),x)*[1+x]^-1
          + 256*H(R(-2,-1,0),x)*x
          - 224*H(R(-2,0),x)
          + 192*H(R(-2,0),x)*[1+x]^-1
          - 32*H(R(-2,0),x)*x
          + 576*H(R(-2,0,0),x)
          - 896*H(R(-2,0,0),x)*[1+x]^-1
          - 576*H(R(-2,0,0),x)*x
          + 128*H(R(-2,2),x)
          - 256*H(R(-2,2),x)*[1+x]^-1
          - 128*H(R(-2,2),x)*x
          - 256*H(R(-1,-2,0),x)
          + 512*H(R(-1,-2,0),x)*[1+x]^-1
          + 256*H(R(-1,-2,0),x)*x
          - 512*H(R(-1,-1,0,0),x)
          + 1024*H(R(-1,-1,0,0),x)*[1+x]^-1
          + 512*H(R(-1,-1,0,0),x)*x
          + 512*H(R(-1,0),x)*[1+x]^-1*z2
          - 256*H(R(-1,0),x)*z2
          + 256*H(R(-1,0),x)*z2*x
          - 448*H(R(-1,0,0),x)
          + 384*H(R(-1,0,0),x)*[1+x]^-1
          - 64*H(R(-1,0,0),x)*x
          + 576*H(R(-1,0,0,0),x)
          - 1152*H(R(-1,0,0,0),x)*[1+x]^-1
          - 576*H(R(-1,0,0,0),x)*x
          + 128*H(R(-1,2,0),x)
          - 256*H(R(-1,2,0),x)*[1+x]^-1
          - 128*H(R(-1,2,0),x)*x
          + 256*H(R(-1,3),x)
          - 512*H(R(-1,3),x)*[1+x]^-1
          - 256*H(R(-1,3),x)*x
          + 338*H(R(0),x)
          + 12*H(R(0),x)*[1-x]^-1
          - 64*H(R(0),x)*[1-x]^-1*z3
          - 96*H(R(0),x)*[1-x]^-1*z2
          - 448*H(R(0),x)*[1+x]^-1*z3
          + 96*H(R(0),x)*[1+x]^-1*z2
          - 350*H(R(0),x)*x
          + 352*H(R(0),x)*z3
          - 288*H(R(0),x)*z3*x
          - 208*H(R(0),x)*z2
          - 112*H(R(0),x)*z2*x
          + 344*H(R(0,0),x)
          - 256*H(R(0,0),x)*[1-x]^-1*z2
          - 512*H(R(0,0),x)*[1+x]^-1*z2
          - 232*H(R(0,0),x)*x
          + 448*H(R(0,0),x)*z2
          - 192*H(R(0,0),x)*z2*x
          + 696*H(R(0,0,0),x)
          - 288*H(R(0,0,0),x)*[1-x]^-1
          - 288*H(R(0,0,0),x)*[1+x]^-1
          + 408*H(R(0,0,0),x)*x
          - 768*H(R(0,0,0,0),x)
          + 512*H(R(0,0,0,0),x)*[1-x]^-1
          + 512*H(R(0,0,0,0),x)*[1+x]^-1
          + 288*H(R(1,0),x)
          - 288*H(R(1,0),x)*x
          - 192*H(R(1,0,0,0),x)
          + 384*H(R(1,0,0,0),x)*[1-x]^-1
          - 192*H(R(1,0,0,0),x)*x
          + 288*H(R(2),x)
          - 288*H(R(2),x)*x
          + 144*H(R(2,0),x)
          + 144*H(R(2,0),x)*x
          - 64*H(R(2,0,0),x)
          + 128*H(R(2,0,0),x)*[1-x]^-1
          - 64*H(R(2,0,0),x)*x
          + 288*H(R(3),x)
          + 288*H(R(3),x)*x
          - 128*H(R(3,0),x)
          + 128*H(R(3,0),x)*[1-x]^-1
          + 128*H(R(3,0),x)*[1+x]^-1
          - 384*H(R(4),x)
          + 384*H(R(4),x)*[1-x]^-1
          + 384*H(R(4),x)*[1+x]^-1
          )
       + ca*cf^2 * (
          - 192*H(R(-3,0),x)
          + 256*H(R(-3,0),x)*[1+x]^-1
          + 192*H(R(-3,0),x)*x
          - 256*H(R(-2),x)*[1+x]^-1*z2
          + 128*H(R(-2),x)*z2
          - 128*H(R(-2),x)*z2*x
          + 128*H(R(-2,-1,0),x)
          - 256*H(R(-2,-1,0),x)*[1+x]^-1
          - 128*H(R(-2,-1,0),x)*x
          + 112*H(R(-2,0),x)
          - 96*H(R(-2,0),x)*[1+x]^-1
          + 16*H(R(-2,0),x)*x
          - 288*H(R(-2,0,0),x)
          + 448*H(R(-2,0,0),x)*[1+x]^-1
          + 288*H(R(-2,0,0),x)*x
          - 64*H(R(-2,2),x)
          + 128*H(R(-2,2),x)*[1+x]^-1
          + 64*H(R(-2,2),x)*x
          + 128*H(R(-1,-2,0),x)
          - 256*H(R(-1,-2,0),x)*[1+x]^-1
          - 128*H(R(-1,-2,0),x)*x
          + 256*H(R(-1,-1,0,0),x)
          - 512*H(R(-1,-1,0,0),x)*[1+x]^-1
          - 256*H(R(-1,-1,0,0),x)*x
          - 256*H(R(-1,0),x)*[1+x]^-1*z2
          + 128*H(R(-1,0),x)*z2
          - 128*H(R(-1,0),x)*z2*x
          + 224*H(R(-1,0,0),x)
          - 192*H(R(-1,0,0),x)*[1+x]^-1
          + 32*H(R(-1,0,0),x)*x
          - 288*H(R(-1,0,0,0),x)
          + 576*H(R(-1,0,0,0),x)*[1+x]^-1
          + 288*H(R(-1,0,0,0),x)*x
          - 64*H(R(-1,2,0),x)
          + 128*H(R(-1,2,0),x)*[1+x]^-1
          + 64*H(R(-1,2,0),x)*x
          - 128*H(R(-1,3),x)
          + 256*H(R(-1,3),x)*[1+x]^-1
          + 128*H(R(-1,3),x)*x
          - 3754/9*H(R(0),x)
          + 604/3*H(R(0),x)*[1-x]^-1
          + 32*H(R(0),x)*[1-x]^-1*z3
          + 208/3*H(R(0),x)*[1-x]^-1*z2
          + 224*H(R(0),x)*[1+x]^-1*z3
          - 48*H(R(0),x)*[1+x]^-1*z2
          + 1942/9*H(R(0),x)*x
          - 176*H(R(0),x)*z3
          + 144*H(R(0),x)*z3*x
          + 352/3*H(R(0),x)*z2
          + 16/3*H(R(0),x)*z2*x
          - 296/3*H(R(0,0),x)
          - 2704/9*H(R(0,0),x)*[1-x]^-1
          + 256*H(R(0,0),x)*[1-x]^-1*z2
          + 256*H(R(0,0),x)*[1+x]^-1*z2
          + 1720/3*H(R(0,0),x)*x
          - 320*H(R(0,0),x)*z2
          - 72*H(R(0,0,0),x)
          - 208*H(R(0,0,0),x)*[1-x]^-1
          + 144*H(R(0,0,0),x)*[1+x]^-1
          + 72*H(R(0,0,0),x)*x
          + 384*H(R(0,0,0,0),x)
          - 256*H(R(0,0,0,0),x)*[1-x]^-1
          - 256*H(R(0,0,0,0),x)*[1+x]^-1
          - 352/9*H(R(1,0),x)
          - 4288/9*H(R(1,0),x)*[1-x]^-1
          + 128*H(R(1,0),x)*[1-x]^-1*z2
          + 4640/9*H(R(1,0),x)*x
          - 64*H(R(1,0),x)*z2
          - 64*H(R(1,0),x)*z2*x
          + 352/3*H(R(1,0,0),x)
          - 704/3*H(R(1,0,0),x)*[1-x]^-1
          + 352/3*H(R(1,0,0),x)*x
          + 96*H(R(1,0,0,0),x)
          - 192*H(R(1,0,0,0),x)*[1-x]^-1
          + 96*H(R(1,0,0,0),x)*x
          - 352/9*H(R(2),x)
          - 4288/9*H(R(2),x)*[1-x]^-1
          + 128*H(R(2),x)*[1-x]^-1*z2
          + 4640/9*H(R(2),x)*x
          - 64*H(R(2),x)*z2
          - 64*H(R(2),x)*z2*x
          + 160/3*H(R(2,0),x)
          - 704/3*H(R(2,0),x)*[1-x]^-1
          + 160/3*H(R(2,0),x)*x
          + 32*H(R(2,0,0),x)
          - 64*H(R(2,0,0),x)*[1-x]^-1
          + 32*H(R(2,0,0),x)*x
          - 32/3*H(R(3),x)
          - 704/3*H(R(3),x)*[1-x]^-1
          - 32/3*H(R(3),x)*x
          + 64*H(R(3,0),x)
          - 64*H(R(3,0),x)*[1-x]^-1
          - 64*H(R(3,0),x)*[1+x]^-1
          + 192*H(R(4),x)
          - 192*H(R(4),x)*[1-x]^-1
          - 192*H(R(4),x)*[1+x]^-1
          );



==> xcatns2e.f <==
*
* ..File: xcatns2e.f    F_A  for  e+e- annihilation
*
*
* ..The exact 2-loop MS(bar) coefficient functions for the non-singlet
*    fragmentation function  F_A  in e+e- -> h + X at mu_r = mu_f = Q. 
*    Expansion parameter: alpha_s/(4 pi).
* 
* ..The distributions (in the mathematical sense) are given as in eq.
*    (B.26) of Floratos, Kounnas, Lacaze: Nucl. Phys. B192 (1981) 417.
*    The name-endings A, B, and C of the functions below correspond to 
*    the kernel superscripts [2], [3], and [1] in that equation.
*    The regular piece  XATNM2A  has to be called first.
*
* ..The code uses the package of Gehrmann and Remiddi for the harmonic
*    polylogarithms published in hep-ph/0107173 = CPC 141 (2001) 296.
*
* ..This function was first calculated in 
*   P. Rijken and W. van Neerven,  hep-ph/9609379 = PL B392 (1997) 207
*
* ..Reference: A. Mitov, S. Moch and A. Vogt,  hep-ph/0604053
*
*
* =====================================================================
*
*
* ..The regular piece. 
*
       FUNCTION XATNM2A (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4 
       INTEGER NF, NF2, N1, N2, NW, I1, I2, I3, N
       PARAMETER ( N1 = -1, N2 = 1, NW = 3 ) 
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2), 
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2), 
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2), 
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2) 
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0 )
*
* ..The soft coefficients for use in X2NP2B and X2NP2C
*
       COMMON / C2TSOFT / A0, A1, A2, A3
*
* ...Colour factors
*
       CF  = 4./3.D0
       CA  = 3.D0
*
* ...Some abbreviations
*
       DX = 1.D0/X
       DM = 1.D0/(1.D0-X)
       DP = 1.D0/(1.D0+X)
       DL1 = LOG (1.D0-X)
*
* ...The harmonic polylogs up to weight 4 by Gehrmann and Remiddi
*
       CALL HPLOG (X, NW, HC1,HC2,HC3,HC4, HR1,HR2,HR3,HR4,
     ,            HI1,HI2,HI3,HI4, N1, N2) 
*
* ...The coefficient function in terms of the harmonic polylogs
*    (without the delta(1-x) part, but with the soft contribution)
*
      CAeq2 =
     &  + cf*ca * ( 325.D0/54.D0 + 895.D0/54.D0*x - 3155.D0/54.D0*dm - 
     &    36.D0*z3 + 28.D0*z3*dp + 28.D0*z3*dm + 12.D0*z2 + 8.D0*z2*x
     &     + 8.D0*z2*x**2 + 20.D0*Hr1(-1)*z2 - 12.D0*Hr1(-1)*z2*x - 32.D
     &    0*Hr1(-1)*z2*dp + 27.D0*Hr1(0) - 193.D0/3.D0*Hr1(0)*x - 8.D0*
     &    Hr1(0)*dp + 206.D0/3.D0*Hr1(0)*dm + 20.D0*Hr1(0)*z2 + 12.D0*
     &    Hr1(0)*z2*x - 8.D0*Hr1(0)*z2*dp - 32.D0*Hr1(0)*z2*dm - 19.D0/
     &    9.D0*Hr1(1) + 305.D0/9.D0*Hr1(1)*x - 367.D0/9.D0*Hr1(1)*dm + 
     &    8.D0*Hr1(1)*z2*x - 8.D0*Hr1(1)*z2*dm + 4.D0*Hr2(-1,0) + 4.D0*
     &    Hr2(-1,0)*x + 8.D0*Hr2(-1,0)*x**2 + 8.D0*Hr2(-1,0)*dx + 59.D0/
     &    3.D0*Hr2(0,0) + 71.D0/3.D0*Hr2(0,0)*x - 8.D0*Hr2(0,0)*x**2 - 
     &    22.D0/3.D0*Hr2(0,0)*dm - 46.D0/3.D0*Hr2(0,1) - 46.D0/3.D0*
     &    Hr2(0,1)*x + 44.D0/3.D0*Hr2(0,1)*dm + 22.D0/3.D0*Hr2(1,1) + 
     &    22.D0/3.D0*Hr2(1,1)*x - 44.D0/3.D0*Hr2(1,1)*dm + 24.D0*Hr3(-1
     &    ,-1,0) - 8.D0*Hr3(-1,-1,0)*x - 32.D0*Hr3(-1,-1,0)*dp + 8.D0*
     &    Hr3(-1,0,0) - 16.D0*Hr3(-1,0,0)*x - 24.D0*Hr3(-1,0,0)*dp - 8.D
     &    0*Hr3(-1,0,1) )
      CAeq2 = CAeq2 + cf*ca * ( 8.D0*Hr3(-1,0,1)*x + 16.D0*Hr3(-1,0,1)*
     &    dp + 16.D0*Hr3(0,-1,0) - 8.D0*Hr3(0,-1,0)*dp - 24.D0*Hr3(0,-1
     &    ,0)*dm - 36.D0*Hr3(0,0,0) + 36.D0*Hr3(0,0,0)*dp + 36.D0*Hr3(0
     &    ,0,0)*dm + 4.D0*Hr3(0,0,1) - 4.D0*Hr3(0,0,1)*x - 8.D0*Hr3(0,0
     &    ,1)*dp + 4.D0*Hr3(0,1,0) + 4.D0*Hr3(0,1,0)*x - 8.D0*Hr3(0,1,0
     &    )*dm + 12.D0*Hr3(1,0,0) + 4.D0*Hr3(1,0,0)*x - 16.D0*Hr3(1,0,0
     &    )*dm - 4.D0*Hr3(1,0,1) - 4.D0*Hr3(1,0,1)*x + 8.D0*Hr3(1,0,1)*
     &    dm + 4.D0*Hr3(1,1,0) + 4.D0*Hr3(1,1,0)*x - 8.D0*Hr3(1,1,0)*dm
     &     )
      CAeq2 = CAeq2 + cf**2 * (  - 19.D0/2.D0 + 19.D0/2.D0*x + 51.D0/2.D
     &    0*dm + 128.D0*z3 + 56.D0*z3*x - 56.D0*z3*dp - 152.D0*z3*dm - 
     &    52.D0*z2 - 20.D0*z2*x - 16.D0*z2*x**2 + 12.D0*z2*dm - 40.D0*
     &    Hr1(-1)*z2 + 24.D0*Hr1(-1)*z2*x + 64.D0*Hr1(-1)*z2*dp - 2.D0*
     &    Hr1(0) + 92.D0*Hr1(0)*x + 16.D0*Hr1(0)*dp - 106.D0*Hr1(0)*dm
     &     - 20.D0*Hr1(0)*z2 - 4.D0*Hr1(0)*z2*x + 16.D0*Hr1(0)*z2*dp + 
     &    40.D0*Hr1(0)*z2*dm - 5.D0*Hr1(1) - 33.D0*Hr1(1)*x + 27.D0*
     &    Hr1(1)*dm + 8.D0*Hr1(1)*z2 - 8.D0*Hr1(1)*z2*x - 8.D0*Hr2(-1,0
     &    ) - 8.D0*Hr2(-1,0)*x - 16.D0*Hr2(-1,0)*x**2 - 16.D0*Hr2(-1,0)
     &    *dx - 86.D0*Hr2(0,0) - 74.D0*Hr2(0,0)*x + 16.D0*Hr2(0,0)*x**2
     &     + 66.D0*Hr2(0,0)*dm + 32.D0*Hr2(0,1) + 8.D0*Hr2(0,1)*x + 12.D
     &    0*Hr2(0,1)*dm - 12.D0*Hr2(1,0) + 12.D0*Hr2(1,0)*x + 24.D0*
     &    Hr2(1,0)*dm + 8.D0*Hr2(1,1) + 16.D0*Hr2(1,1)*x - 36.D0*Hr2(1,
     &    1)*dm - 48.D0*Hr3(-1,-1,0) + 16.D0*Hr3(-1,-1,0)*x + 64.D0*
     &    Hr3(-1,-1,0)*dp - 16.D0*Hr3(-1,0,0) + 32.D0*Hr3(-1,0,0)*x + 
     &    48.D0*Hr3(-1,0,0)*dp )
      CAeq2 = CAeq2 + cf**2 * ( 16.D0*Hr3(-1,0,1) - 16.D0*Hr3(-1,0,1)*x
     &     - 32.D0*Hr3(-1,0,1)*dp - 32.D0*Hr3(0,-1,0) + 16.D0*Hr3(0,-1,
     &    0)*dp + 48.D0*Hr3(0,-1,0)*dm + 138.D0*Hr3(0,0,0) + 66.D0*Hr3(
     &    0,0,0)*x - 72.D0*Hr3(0,0,0)*dp - 160.D0*Hr3(0,0,0)*dm - 24.D0
     &    *Hr3(0,0,1) - 8.D0*Hr3(0,0,1)*x + 16.D0*Hr3(0,0,1)*dp + 8.D0*
     &    Hr3(0,0,1)*dm + 36.D0*Hr3(0,1,0) + 36.D0*Hr3(0,1,0)*x - 72.D0
     &    *Hr3(0,1,0)*dm - 16.D0*Hr3(0,1,1) - 16.D0*Hr3(0,1,1)*x + 40.D0
     &    *Hr3(0,1,1)*dm - 28.D0*Hr3(1,0,0) - 12.D0*Hr3(1,0,0)*x + 40.D0
     &    *Hr3(1,0,0)*dm - 16.D0*Hr3(1,0,1) - 16.D0*Hr3(1,0,1)*x + 32.D0
     &    *Hr3(1,0,1)*dm - 24.D0*Hr3(1,1,0) - 24.D0*Hr3(1,1,0)*x + 48.D0
     &    *Hr3(1,1,0)*dm + 24.D0*Hr3(1,1,1) + 24.D0*Hr3(1,1,1)*x - 48.D0
     &    *Hr3(1,1,1)*dm )
      CAeq2 = CAeq2 + nf*cf * ( 55.D0/27.D0 - 131.D0/27.D0*x + 247.D0/
     &    27.D0*dm + 2.D0*Hr1(0) + 22.D0/3.D0*Hr1(0)*x - 32.D0/3.D0*
     &    Hr1(0)*dm - 2.D0/9.D0*Hr1(1) - 38.D0/9.D0*Hr1(1)*x + 58.D0/9.D
     &    0*Hr1(1)*dm - 2.D0/3.D0*Hr2(0,0) - 2.D0/3.D0*Hr2(0,0)*x + 4.D0
     &    /3.D0*Hr2(0,0)*dm + 4.D0/3.D0*Hr2(0,1) + 4.D0/3.D0*Hr2(0,1)*x
     &     - 8.D0/3.D0*Hr2(0,1)*dm - 4.D0/3.D0*Hr2(1,1) - 4.D0/3.D0*
     &    Hr2(1,1)*x + 8.D0/3.D0*Hr2(1,1)*dm )
*
* ...The soft (`+'-distribution) part of the coefficient function
*
       A3 = 
     &     + 8.D0*cf**2
       A2 =
     &     - 22.D0/3.D0*ca*cf
     &     - 18.D0*cf**2
     &     + 4.D0/3.D0*cf*nf
       A1 =
     &     - 8.D0*z2*ca*cf
     &     + 16.D0*z2*cf**2
     &     + 367.D0/9.D0*ca*cf
     &     - 27.D0*cf**2
     &     - 58.D0/9.D0*cf*nf
       A0 =
     &     + 44.D0/3.D0*z2*ca*cf
     &     + 40.D0*z3*ca*cf
     &     - 8.D0*z3*cf**2
     &     - 3155.D0/54.D0*ca*cf
     &     + 51.D0/2.D0*cf**2
     &     + 247.D0/27.D0*cf*nf
     &     - 8.D0/3.D0*z2*cf*nf
*
       CAeq2L = DM * ( DL1**3 * A3 + DL1**2 * A2 + DL1 * A1 + A0) 
*
* ...The regular piece of the coefficient function
*
       XATNM2A = CAeq2 - CAeq2L
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The singular (soft) piece.
*
       FUNCTION XATNS2B (Y, NF)
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF
*
       COMMON / C2TSOFT / A0, A1, A2, A3
*
       DL1 = LOG (1.D0-Y)
       DM  = 1.D0/(1.D0-Y)
*
       XATNS2B = DM * ( DL1**3 * A3 + DL1**2 * A2 + DL1 * A1 + A0)
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The 'local' piece.
*
       FUNCTION XATNS2C (Y, NF)
*
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF, NF2
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0 )
*
       COMMON / C2TSOFT / A0, A1, A2, A3
*
* ...Colour factors
*
       CF  = 4./3.D0
       CA  = 3.D0
*
* ...The coefficient of delta(1-x)
*
       C2DELT = 
     ,    + ca*cf * ( - 5465.D0/72.D0 + 140.D0/3.D0*z3 + 215.D0/3.D0*z2
     ,                - 49.D0/5.D0*z2**2 )
     ,    + cf**2 * ( 331.D0/8.D0 - 78.D0*z3 - 39.D0*z2 + 30.D0*z2**2 )
     ,    + cf*nf * ( 457.D0/36.D0 + 4.D0/3.D0*z3 - 38.D0/3.D0*z2 )
*
       DL1 = LOG (1.D0-Y)
*
       XATNS2C =   DL1**4 * A3/4.D0 + DL1**3 * A2/3.D0 
     ,           + DL1**2 * A1/2.D0 + DL1 * A0 + C2DELT
*
       RETURN
       END
*
* =================================================================av==


==> xcltns2e.f <==
*
* ..File: xcltns2e.f    FL_NS  in  e+e- -> h + X
*
*
* ..The exact 2-loop MS(bar) non-singlet coefficient functions for the
*    fragmentation function  F_L  in e+e- -> h + X at mu_r = mu_f = Q.
*    Expansion parameter: alpha_s/(4 pi).
*
* ..The distributions (in the mathematical sense) are given as in eq.
*    (B.26) of Floratos, Kounnas, Lacaze: Nucl. Phys. B192 (1981) 417.
*    The name-endings A, B, and C of the functions below correspond to
*    the kernel superscripts [2], [3], and [1] in that equation.
*
* ..The code uses the package of Gehrmann and Remiddi for the harmonic
*    polylogarithms published in hep-ph/0107173 = CPC 141 (2001) 296.
*
* ..This function was first calculated in
*   P. Rijken and W. van Neerven,  hep-ph/9604436 = PL B386 (1996) 422
*
* ..Reference: A. Mitov, S. Moch and A. Vogt,  hep-ph/0604053
*
*
* =====================================================================
*
*
* ..There is only a regular piece.
*
       FUNCTION XLTNP2A (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4, HC5
       INTEGER NF, NF2, N1, N2, NW
       PARAMETER ( N1 = -1, N2 = 1, NW = 3 )
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2),
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2),
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2),
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2) 
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0 )
*
* ...Colour factors and abbreviations
*
       CF  = 4./3.D0
       CA  = 3.D0
*
       DX = 1.D0/X
*
* ...Harmonic polylogs (HPLs) up to weight NW=3 by Gehrmann and Remiddi 
*
       CALL HPLOG (X, NW, HC1,HC2,HC3,HC4, HR1,HR2,HR3,HR4,
     ,             HI1,HI2,HI3,HI4, N1, N2)
*
* ...The coefficient function in terms of the HPLs
*
      CLeq2 =
     &  + cf*ca * ( 1729.D0/45.D0 - 98.D0/15.D0*x - 16.D0/5.D0*x**2 -
     &    24.D0/5.D0*dx + 16.D0*z2*x + 16.D0/5.D0*z2*x**3 - 8.D0*Hr1(-1
     &    )*z2 - 146.D0/15.D0*Hr1(0) + 8.D0/5.D0*Hr1(0)*x - 16.D0/5.D0*
     &    Hr1(0)*x**2 + 24.D0/5.D0*Hr1(0)*dx + 46.D0/3.D0*Hr1(1) - 8.D0
     &    *Hr1(1)*z2 + 8.D0*Hr2(-1,0) + 16.D0*Hr2(-1,0)*x + 16.D0/5.D0*
     &    Hr2(-1,0)*x**3 - 24.D0/5.D0*Hr2(-1,0)*dx**2 - 16.D0*Hr2(0,0)*
     &    x - 16.D0/5.D0*Hr2(0,0)*x**3 - 16.D0*Hr3(-1,-1,0) + 8.D0*Hr3(
     &    -1,0,0) + 16.D0*Hr3(0,-1,0) + 8.D0*Hr3(1,0,0) )
      CLeq2 = CLeq2 + cf**2 * (  - 147.D0/5.D0 - 18.D0/5.D0*x + 32.D0/5.
     &    D0*x**2 + 48.D0/5.D0*dx + 4.D0*z2 - 32.D0*z2*x - 32.D0/5.D0*
     &    z2*x**3 + 16.D0*Hr1(-1)*z2 + 34.D0/5.D0*Hr1(0) + 24.D0/5.D0*
     &    Hr1(0)*x + 32.D0/5.D0*Hr1(0)*x**2 - 48.D0/5.D0*Hr1(0)*dx - 14.
     &    D0*Hr1(1) - 4.D0*Hr1(1)*x + 16.D0*Hr1(1)*z2 - 16.D0*Hr2(-1,0)
     &     - 32.D0*Hr2(-1,0)*x - 32.D0/5.D0*Hr2(-1,0)*x**3 + 48.D0/5.D0
     &    *Hr2(-1,0)*dx**2 - 12.D0*Hr2(0,0) + 32.D0*Hr2(0,0)*x + 32.D0/
     &    5.D0*Hr2(0,0)*x**3 - 4.D0*Hr2(0,1) - 16.D0*Hr2(1,0) + 8.D0*
     &    Hr2(1,1) + 32.D0*Hr3(-1,-1,0) - 16.D0*Hr3(-1,0,0) - 32.D0*
     &    Hr3(0,-1,0) - 16.D0*Hr3(1,0,0) )
      CLeq2 = CLeq2 + nf*cf * (  - 50.D0/9.D0 + 4.D0/3.D0*x + 4.D0/3.D0
     &    *Hr1(0) - 4.D0/3.D0*Hr1(1) )
*
       XLTNP2A = CLeq2
*
       RETURN
       END
*
* =================================================================av==


==> xcttns2e.f <==
*
* ..File: xcttns2e.f    F_T,NS  for  e+e- annihilation
*
*
* ..The exact 2-loop MS(bar) non-singlet coefficient functions for the 
*    fragmentation function  F_T  in e+e- -> h + X at mu_r = mu_f = Q. 
*    Expansion parameter: alpha_s/(4 pi).
* 
* ..The distributions (in the mathematical sense) are given as in eq.
*    (B.26) of Floratos, Kounnas, Lacaze: Nucl. Phys. B192 (1981) 417.
*    The name-endings A, B, and C of the functions below correspond to 
*    the kernel superscripts [2], [3], and [1] in that equation.
*    The regular piece  XTTNP2A  has to be called first.
*
* ..The code uses the package of Gehrmann and Remiddi for the harmonic
*    polylogarithms published in hep-ph/0107173 = CPC 141 (2001) 296.
*
* ..This function was first calculated in 
*   P. Rijken and W. van Neerven,  hep-ph/9609377 = NP B488 (1997) 233
*
* ..Reference: A. Mitov, S. Moch and A. Vogt,  hep-ph/0604053
*
*
* =====================================================================
*
*
* ..The regular piece. 
*
       FUNCTION XTTNP2A (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4 
       INTEGER NF, NF2, N1, N2, NW, I1, I2, I3, N
       PARAMETER ( N1 = -1, N2 = 1, NW = 3 ) 
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2), 
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2), 
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2), 
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2) 
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0 )
*
* ..The soft coefficients for use in X2NP2B and X2NP2C
*
       COMMON / C2TSOFT / A0, A1, A2, A3
*
* ...Colour factors
*
       CF  = 4./3.D0
       CA  = 3.D0
*
* ...Some abbreviations
*
       DX = 1.D0/X
       DM = 1.D0/(1.D0-X)
       DP = 1.D0/(1.D0+X)
       DL1 = LOG (1.D0-X)
*
* ...The harmonic polylogs up to weight 4 by Gehrmann and Remiddi
*
       CALL HPLOG (X, NW, HC1,HC2,HC3,HC4, HR1,HR2,HR3,HR4,
     ,            HI1,HI2,HI3,HI4, N1, N2) 
*
* ...The coefficient function in terms of the harmonic polylogs
*    (without the delta(1-x) part, but with the soft contribution)
*
      CTeq2 =
     &  + cf*ca * ( 1271.D0/270.D0 + 4829.D0/270.D0*x - 24.D0/5.D0*x**2
     &     + 24.D0/5.D0*dx - 3155.D0/54.D0*dm - 36.D0*z3*x - 28.D0*z3*
     &    dp + 28.D0*z3*dm - 4.D0*z2*x + 24.D0/5.D0*z2*x**3 - 12.D0*
     &    Hr1(-1)*z2 + 20.D0*Hr1(-1)*z2*x + 32.D0*Hr1(-1)*z2*dp - 359.D0
     &    /15.D0*Hr1(0) - 143.D0/5.D0*Hr1(0)*x - 24.D0/5.D0*Hr1(0)*x**2
     &     - 24.D0/5.D0*Hr1(0)*dx + 8.D0*Hr1(0)*dp + 206.D0/3.D0*Hr1(0)
     &    *dm + 12.D0*Hr1(0)*z2 + 20.D0*Hr1(0)*z2*x + 8.D0*Hr1(0)*z2*dp
     &     - 32.D0*Hr1(0)*z2*dm - 25.D0/9.D0*Hr1(1) + 311.D0/9.D0*Hr1(1
     &    )*x - 367.D0/9.D0*Hr1(1)*dm + 8.D0*Hr1(1)*z2 - 8.D0*Hr1(1)*z2
     &    *dm - 4.D0*Hr2(-1,0) - 4.D0*Hr2(-1,0)*x + 24.D0/5.D0*Hr2(-1,0
     &    )*x**3 + 24.D0/5.D0*Hr2(-1,0)*dx**2 + 11.D0/3.D0*Hr2(0,0) +
     &    23.D0/3.D0*Hr2(0,0)*x - 24.D0/5.D0*Hr2(0,0)*x**3 - 22.D0/3.D0
     &    *Hr2(0,0)*dm - 22.D0/3.D0*Hr2(0,1) - 22.D0/3.D0*Hr2(0,1)*x +
     &    44.D0/3.D0*Hr2(0,1)*dm + 22.D0/3.D0*Hr2(1,1) + 22.D0/3.D0*
     &    Hr2(1,1)*x - 44.D0/3.D0*Hr2(1,1)*dm - 8.D0*Hr3(-1,-1,0) + 24.D
     &    0*Hr3(-1,-1,0)*x )
      CTeq2 = CTeq2 + cf*ca * ( 32.D0*Hr3(-1,-1,0)*dp - 16.D0*Hr3(-1,0,
     &    0) + 8.D0*Hr3(-1,0,0)*x + 24.D0*Hr3(-1,0,0)*dp + 8.D0*Hr3(-1,
     &    0,1) - 8.D0*Hr3(-1,0,1)*x - 16.D0*Hr3(-1,0,1)*dp + 16.D0*Hr3(
     &    0,-1,0)*x + 8.D0*Hr3(0,-1,0)*dp - 24.D0*Hr3(0,-1,0)*dm - 36.D0
     &    *Hr3(0,0,0)*x - 36.D0*Hr3(0,0,0)*dp + 36.D0*Hr3(0,0,0)*dm - 4.
     &    D0*Hr3(0,0,1) + 4.D0*Hr3(0,0,1)*x + 8.D0*Hr3(0,0,1)*dp + 4.D0
     &    *Hr3(0,1,0) + 4.D0*Hr3(0,1,0)*x - 8.D0*Hr3(0,1,0)*dm + 4.D0*
     &    Hr3(1,0,0) + 12.D0*Hr3(1,0,0)*x - 16.D0*Hr3(1,0,0)*dm - 4.D0*
     &    Hr3(1,0,1) - 4.D0*Hr3(1,0,1)*x + 8.D0*Hr3(1,0,1)*dm + 4.D0*
     &    Hr3(1,1,0) + 4.D0*Hr3(1,1,0)*x - 8.D0*Hr3(1,1,0)*dm )
      CTeq2 = CTeq2 + cf**2 * ( 279.D0/10.D0 - 279.D0/10.D0*x + 48.D0/5.
     &    D0*x**2 - 48.D0/5.D0*dx + 51.D0/2.D0*dm + 56.D0*z3 + 128.D0*
     &    z3*x + 56.D0*z3*dp - 152.D0*z3*dm - 24.D0*z2 - 48.D0/5.D0*z2*
     &    x**3 + 12.D0*z2*dm + 24.D0*Hr1(-1)*z2 - 40.D0*Hr1(-1)*z2*x -
     &    64.D0*Hr1(-1)*z2*dp + 376.D0/5.D0*Hr1(0) + 166.D0/5.D0*Hr1(0)
     &    *x + 48.D0/5.D0*Hr1(0)*x**2 + 48.D0/5.D0*Hr1(0)*dx - 16.D0*
     &    Hr1(0)*dp - 106.D0*Hr1(0)*dm - 4.D0*Hr1(0)*z2 - 20.D0*Hr1(0)*
     &    z2*x - 16.D0*Hr1(0)*z2*dp + 40.D0*Hr1(0)*z2*dm + 13.D0*Hr1(1)
     &     - 51.D0*Hr1(1)*x + 27.D0*Hr1(1)*dm - 8.D0*Hr1(1)*z2 + 8.D0*
     &    Hr1(1)*z2*x + 8.D0*Hr2(-1,0) + 8.D0*Hr2(-1,0)*x - 48.D0/5.D0*
     &    Hr2(-1,0)*x**3 - 48.D0/5.D0*Hr2(-1,0)*dx**2 - 66.D0*Hr2(0,0)
     &     - 30.D0*Hr2(0,0)*x + 48.D0/5.D0*Hr2(0,0)*x**3 + 66.D0*Hr2(0,
     &    0)*dm + 12.D0*Hr2(0,1) - 4.D0*Hr2(0,1)*x + 12.D0*Hr2(0,1)*dm
     &     - 28.D0*Hr2(1,0) + 28.D0*Hr2(1,0)*x + 24.D0*Hr2(1,0)*dm + 16.
     &    D0*Hr2(1,1) + 8.D0*Hr2(1,1)*x - 36.D0*Hr2(1,1)*dm + 16.D0*
     &    Hr3(-1,-1,0) )
      CTeq2 = CTeq2 + cf**2 * (  - 48.D0*Hr3(-1,-1,0)*x - 64.D0*Hr3(-1,
     &    -1,0)*dp + 32.D0*Hr3(-1,0,0) - 16.D0*Hr3(-1,0,0)*x - 48.D0*
     &    Hr3(-1,0,0)*dp - 16.D0*Hr3(-1,0,1) + 16.D0*Hr3(-1,0,1)*x + 32.
     &    D0*Hr3(-1,0,1)*dp - 32.D0*Hr3(0,-1,0)*x - 16.D0*Hr3(0,-1,0)*
     &    dp + 48.D0*Hr3(0,-1,0)*dm + 66.D0*Hr3(0,0,0) + 138.D0*Hr3(0,0
     &    ,0)*x + 72.D0*Hr3(0,0,0)*dp - 160.D0*Hr3(0,0,0)*dm - 8.D0*
     &    Hr3(0,0,1) - 24.D0*Hr3(0,0,1)*x - 16.D0*Hr3(0,0,1)*dp + 8.D0*
     &    Hr3(0,0,1)*dm + 36.D0*Hr3(0,1,0) + 36.D0*Hr3(0,1,0)*x - 72.D0
     &    *Hr3(0,1,0)*dm - 16.D0*Hr3(0,1,1) - 16.D0*Hr3(0,1,1)*x + 40.D0
     &    *Hr3(0,1,1)*dm - 12.D0*Hr3(1,0,0) - 28.D0*Hr3(1,0,0)*x + 40.D0
     &    *Hr3(1,0,0)*dm - 16.D0*Hr3(1,0,1) - 16.D0*Hr3(1,0,1)*x + 32.D0
     &    *Hr3(1,0,1)*dm - 24.D0*Hr3(1,1,0) - 24.D0*Hr3(1,1,0)*x + 48.D0
     &    *Hr3(1,1,0)*dm + 24.D0*Hr3(1,1,1) + 24.D0*Hr3(1,1,1)*x - 48.D0
     &    *Hr3(1,1,1)*dm )
      CTeq2 = CTeq2 + nf*cf * (  - 59.D0/27.D0 - 17.D0/27.D0*x + 247.D0/
     &    27.D0*dm + 10.D0/3.D0*Hr1(0) + 6.D0*Hr1(0)*x - 32.D0/3.D0*
     &    Hr1(0)*dm - 14.D0/9.D0*Hr1(1) - 26.D0/9.D0*Hr1(1)*x + 58.D0/9.
     &    D0*Hr1(1)*dm - 2.D0/3.D0*Hr2(0,0) - 2.D0/3.D0*Hr2(0,0)*x + 4.D
     &    0/3.D0*Hr2(0,0)*dm + 4.D0/3.D0*Hr2(0,1) + 4.D0/3.D0*Hr2(0,1)*
     &    x - 8.D0/3.D0*Hr2(0,1)*dm - 4.D0/3.D0*Hr2(1,1) - 4.D0/3.D0*
     &    Hr2(1,1)*x + 8.D0/3.D0*Hr2(1,1)*dm )

*
* ...The soft (`+'-distribution) part of the coefficient function
*
       A3 = 
     &     + 8.D0*cf**2
       A2 =
     &     - 22.D0/3.D0*ca*cf
     &     - 18.D0*cf**2
     &     + 4.D0/3.D0*cf*nf
       A1 =
     &     - 8.D0*z2*ca*cf
     &     + 16.D0*z2*cf**2
     &     + 367.D0/9.D0*ca*cf
     &     - 27.D0*cf**2
     &     - 58.D0/9.D0*cf*nf
       A0 =
     &     + 44.D0/3.D0*z2*ca*cf
     &     + 40.D0*z3*ca*cf
     &     - 8.D0*z3*cf**2
     &     - 3155.D0/54.D0*ca*cf
     &     + 51.D0/2.D0*cf**2
     &     + 247.D0/27.D0*cf*nf
     &     - 8.D0/3.D0*z2*cf*nf
*
       CTeq2L = DM * ( DL1**3 * A3 + DL1**2 * A2 + DL1 * A1 + A0) 
*
* ...The regular piece of the coefficient function
*
       XTTNP2A = CTeq2 - CTeq2L
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The singular (soft) piece.
*
       FUNCTION XTTNS2B (Y, NF)
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF
*
       COMMON / C2TSOFT / A0, A1, A2, A3
*
       DL1 = LOG (1.D0-Y)
       DM  = 1.D0/(1.D0-Y)
*
       XTTNS2B = DM * ( DL1**3 * A3 + DL1**2 * A2 + DL1 * A1 + A0)
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The 'local' piece.
*
       FUNCTION XTTNS2C (Y, NF)
*
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF, NF2
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0 )
*
       COMMON / C2TSOFT / A0, A1, A2, A3
*
* ...Colour factors
*
       CF  = 4./3.D0
       CA  = 3.D0
*
* ...The coefficient of delta(1-x)
*
       C2DELT = 
     ,    + ca*cf * ( - 5465.D0/72.D0 + 140.D0/3.D0*z3 + 215.D0/3.D0*z2
     ,                - 49.D0/5.D0*z2**2 )
     ,    + cf**2 * ( 331.D0/8.D0 - 78.D0*z3 - 39.D0*z2 + 30.D0*z2**2 )
     ,    + cf*nf * ( 457.D0/36.D0 + 4.D0/3.D0*z3 - 38.D0/3.D0*z2 )
*
       DL1 = LOG (1.D0-Y)
*
       XTTNS2C =   DL1**4 * A3/4.D0 + DL1**3 * A2/3.D0 
     ,           + DL1**2 * A1/2.D0 + DL1 * A0 + C2DELT
*
       RETURN
       END
*
* =================================================================av==


==> xptsdiff.f <==
*
* ..File: xptsdiff.f 
*
*
* ..The differences between the time-like and space-like non-singlet 
*    splitting functions, respectively governing the evolution of the
*    fragmentation functions and the parton distributions, at second 
*    and third order in alpha_s/(4 pi) for the scale mu_f = mu_r.
* 
* ..The code uses the package of Gehrmann and Remiddi for the harmonic
*    polylogarithms published in hep-ph/0107173 = CPC 141 (2001) 296.
*
* ..Reference: A. Mitov, S. Moch and A. Vogt,  hep-ph/0604053
*
* ..These functions need to be combined with the space-like results of
*              S. Moch, J. Vermaseren and A. Vogt, 
*              hep-ph/0403192 = Nucl. Phys. B688 (2004) 101
*
* =====================================================================
*
*
* ..The second-order (NLO) function P_NS^T(1) - P_NS^S(1) for all
*   non-singlet combinations.
*
       FUNCTION DTSP1NS (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF
*
* ..Colour factor and abbreviations
*
       CF = 4.D0/3.D0
       DM = 1.D0/(1.D0-X)
       LX = LOG(X)
*
* ..The splitting-function difference in terms of logarithms 
*
       DTSP1NS = LX*LOG(1.D0-X) * ( 32.D0* DM - 16.D0 - 16.D0* X )
     ,         + LX**2 * (  - 16.D0* DM + 12.D0 + 12.D0* X )
     ,         + LX* ( 24.D0* DM - 20.D0 - 4.D0* X );
       DTSP1NS = CF**2 * DTSP1NS
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The third-order (NNLO) function P_NS+^T(2) - P_NS+^S(2) for the 
*   flavour differences of quark-antiquark sums.  
*
       FUNCTION DTSP2NSP (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4 
       INTEGER NF, N1, N2, NW, I1, I2, I3, N
       PARAMETER ( N1 = -1, N2 = 1, NW = 4 ) 
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2), 
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2), 
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2), 
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2) 
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0 )
*
* ...Colour factors
*
       CF  = 4./3.D0
       CA  = 3.D0
       CAM2CF = CA - 2.D0 * CF
*
* ...Some abbreviations
*
       PQQ0P = 2.D0/(1.D0-X) - 1.D0 - X
       PQQ0M = 2.D0/(1.D0+X) - 1.D0 + X
*
* ...The harmonic polylogs up to weight 4 by Gehrmann and Remiddi
*
       CALL HPLOG (X, NW, HC1,HC2,HC3,HC4, HR1,HR2,HR3,HR4,
     ,            HI1,HI2,HI3,HI4, N1, N2) 
*
* ...The splitting-function difference in terms of the harmonic polylogs
*
      ppdiff =
     &  + cf**2*cam2cf * (  - 88.D0/9.D0*Hr1(0) + 88.D0/9.D0*Hr1(0)*x
     &     + 3.D0*Hr1(0)*z3 - 3.D0*Hr1(0)*z3*x - 4.D0*Hr1(0)*z2*x - 50.D
     &    0/9.D0*Hr2(0,0) + 184.D0/9.D0*Hr2(0,0)*x - 4.D0*Hr2(0,0)*z2*x
     &     - 28.D0/3.D0*Hr2(0,1) + 28.D0/3.D0*Hr2(0,1)*x - 28.D0/3.D0*
     &    Hr2(1,0) + 28.D0/3.D0*Hr2(1,0)*x - 8.D0*Hr3(-1,0,0) - 8.D0*
     &    Hr3(-1,0,0)*x - 4.D0*Hr3(0,-1,0) - 4.D0*Hr3(0,-1,0)*x + 11.D0/
     &    2.D0*Hr3(0,0,0) + 35.D0/2.D0*Hr3(0,0,0)*x + 4.D0*Hr4(0,-1,0,0
     &    ) - 4.D0*Hr4(0,-1,0,0)*x + 4.D0*Hr4(0,0,-1,0) - 4.D0*Hr4(0,0,
     &    -1,0)*x + 8.D0*Hr4(0,0,0,0)*x )
      ppdiff = ppdiff + cf**2*cam2cf*pqq0m * (  - 7.D0*Hr1(0)*z3 + 3.D
     &    0/2.D0*Hr1(0)*z2 + 8.D0*Hr2(-1,0)*z2 + 8.D0*Hr2(0,-1)*z2 - 8.D
     &    0*Hr2(0,0)*z2 + 6.D0*Hr3(-1,0,0) + 3.D0*Hr3(0,-1,0) - 9.D0/2.D
     &    0*Hr3(0,0,0) + 16.D0*Hr4(-1,-1,0,0) + 8.D0*Hr4(-1,0,-1,0) - 
     &    18.D0*Hr4(-1,0,0,0) - 8.D0*Hr4(-1,0,0,1) - 4.D0*Hr4(-1,0,1,0)
     &     + 8.D0*Hr4(0,-1,-1,0) - 14.D0*Hr4(0,-1,0,0) - 4.D0*Hr4(0,-1,
     &    0,1) - 8.D0*Hr4(0,0,-1,0) + 8.D0*Hr4(0,0,0,0) + 6.D0*Hr4(0,0,
     &    0,1) + 2.D0*Hr4(0,0,1,0) )
      ppdiff = ppdiff + cf**2*cam2cf*pqq0p * ( 151.D0/24.D0*Hr1(0) + 
     &    Hr1(0)*z3 + 13.D0/6.D0*Hr1(0)*z2 - 169.D0/18.D0*Hr2(0,0) + 8.D
     &    0*Hr2(0,0)*z2 - 134.D0/9.D0*Hr2(0,1) + 4.D0*Hr2(0,1)*z2 - 134.
     &    D0/9.D0*Hr2(1,0) + 4.D0*Hr2(1,0)*z2 - 13.D0/2.D0*Hr3(0,0,0)
     &     - 22.D0/3.D0*Hr3(0,0,1) - 22.D0/3.D0*Hr3(0,1,0) - 22.D0/3.D0
     &    *Hr3(1,0,0) - 8.D0*Hr4(0,0,0,0) - 6.D0*Hr4(0,0,0,1) - 2.D0*
     &    Hr4(0,0,1,0) - 2.D0*Hr4(0,1,0,0) - 6.D0*Hr4(1,0,0,0) )
      ppdiff = ppdiff + cf**3 * (  - 325.D0/18.D0*Hr1(0) + 325.D0/18.D0
     &    *Hr1(0)*x + 3.D0*Hr1(0)*z2 - 5.D0*Hr1(0)*z2*x - 173.D0/18.D0*
     &    Hr2(0,0) + 691.D0/18.D0*Hr2(0,0)*x - 4.D0*Hr2(0,0)*z2 - 4.D0*
     &    Hr2(0,0)*z2*x - 50.D0/3.D0*Hr2(0,1) + 50.D0/3.D0*Hr2(0,1)*x
     &     - 50.D0/3.D0*Hr2(1,0) + 50.D0/3.D0*Hr2(1,0)*x + 25.D0/2.D0*
     &    Hr3(0,0,0) + 25.D0/2.D0*Hr3(0,0,0)*x + 2.D0*Hr3(0,0,1) + 2.D0
     &    *Hr3(0,0,1)*x + Hr3(0,1,0) + Hr3(0,1,0)*x )
      ppdiff = ppdiff + cf**3*pqq0p * ( 311.D0/24.D0*Hr1(0) + 4.D0/3.D0
     &    *Hr1(0)*z2 - 169.D0/9.D0*Hr2(0,0) + 8.D0*Hr2(0,0)*z2 - 268.D0/
     &    9.D0*Hr2(0,1) + 8.D0*Hr2(0,1)*z2 - 268.D0/9.D0*Hr2(1,0) + 8.D0
     &    *Hr2(1,0)*z2 - 22.D0*Hr3(0,0,0) - 44.D0/3.D0*Hr3(0,0,1) - 44.D
     &    0/3.D0*Hr3(0,1,0) - 44.D0/3.D0*Hr3(1,0,0) )
      ppdiff = ppdiff + nf*cf**2 * ( 13.D0/9.D0*Hr1(0) - 13.D0/9.D0*
     &    Hr1(0)*x + 8.D0/9.D0*Hr2(0,0) - 28.D0/9.D0*Hr2(0,0)*x + 4.D0/
     &    3.D0*Hr2(0,1) - 4.D0/3.D0*Hr2(0,1)*x + 4.D0/3.D0*Hr2(1,0) - 4.
     &    D0/3.D0*Hr2(1,0)*x - Hr3(0,0,0) - Hr3(0,0,0)*x )
      ppdiff = ppdiff + nf*cf**2*pqq0p * (  - 11.D0/12.D0*Hr1(0) - 2.D0/
     &    3.D0*Hr1(0)*z2 + 11.D0/9.D0*Hr2(0,0) + 20.D0/9.D0*Hr2(0,1) + 
     &    20.D0/9.D0*Hr2(1,0) + 2.D0*Hr3(0,0,0) + 4.D0/3.D0*Hr3(0,0,1)
     &     + 4.D0/3.D0*Hr3(0,1,0) + 4.D0/3.D0*Hr3(1,0,0) )
*
       DTSP2NSP = 16.D0 * PPDIFF
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The third-order (NNLO) function P_NS-^T(2) - P_NS-^S(2) for the 
*   flavour differences of quark-antiquark differences and the total 
*   valence distribution.  
*
       FUNCTION DTSP2NSM (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4 
       INTEGER NF, N1, N2, NW, I1, I2, I3, N
       PARAMETER ( N1 = -1, N2 = 1, NW = 4 ) 
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2), 
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2), 
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2), 
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2) 
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0 )
*
* ...Colour factors
*
       CF  = 4./3.D0
       CA  = 3.D0
       CAM2CF = CA - 2.D0 * CF
*
* ...Some abbreviations
*
       PQQ0P = 2.D0/(1.D0-X) - 1.D0 - X
       PQQ0M = 2.D0/(1.D0+X) - 1.D0 + X
*
* ...The harmonic polylogs up to weight 4 by Gehrmann and Remiddi
*
       CALL HPLOG (X, NW, HC1,HC2,HC3,HC4, HR1,HR2,HR3,HR4,
     ,            HI1,HI2,HI3,HI4, N1, N2) 
*
* ...The splitting-function difference in terms of the harmonic polylogs
*
      pmdiff =
     &  + cf**2*cam2cf * (  - 178.D0/9.D0*Hr1(0) + 178.D0/9.D0*Hr1(0)
     &    *x - 3.D0*Hr1(0)*z3 + 3.D0*Hr1(0)*z3*x + 8.D0*Hr1(0)*z2 + 4.D0
     &    *Hr1(0)*z2*x - 140.D0/9.D0*Hr2(0,0) + 238.D0/9.D0*Hr2(0,0)*x
     &     - 4.D0*Hr2(0,0)*z2 - 52.D0/3.D0*Hr2(0,1) + 52.D0/3.D0*Hr2(0,
     &    1)*x - 52.D0/3.D0*Hr2(1,0) + 52.D0/3.D0*Hr2(1,0)*x + 8.D0*
     &    Hr3(-1,0,0) + 8.D0*Hr3(-1,0,0)*x + 4.D0*Hr3(0,-1,0) + 4.D0*
     &    Hr3(0,-1,0)*x - 13.D0/2.D0*Hr3(0,0,0) - 13.D0/2.D0*Hr3(0,0,0)
     &    *x - 8.D0*Hr3(0,0,1) - 8.D0*Hr3(0,0,1)*x - 4.D0*Hr3(0,1,0) - 
     &    4.D0*Hr3(0,1,0)*x - 4.D0*Hr4(0,-1,0,0) + 4.D0*Hr4(0,-1,0,0)*x
     &     - 4.D0*Hr4(0,0,-1,0) + 4.D0*Hr4(0,0,-1,0)*x + 8.D0*Hr4(0,0,0
     &    ,0) )
      pmdiff = pmdiff + cf**2*cam2cf*pqq0m * ( 7.D0*Hr1(0)*z3 - 3.D0/
     &    2.D0*Hr1(0)*z2 - 8.D0*Hr2(-1,0)*z2 - 8.D0*Hr2(0,-1)*z2 + 8.D0
     &    *Hr2(0,0)*z2 - 6.D0*Hr3(-1,0,0) - 3.D0*Hr3(0,-1,0) + 9.D0/2.D0
     &    *Hr3(0,0,0) - 16.D0*Hr4(-1,-1,0,0) - 8.D0*Hr4(-1,0,-1,0) + 18.
     &    D0*Hr4(-1,0,0,0) + 8.D0*Hr4(-1,0,0,1) + 4.D0*Hr4(-1,0,1,0) - 
     &    8.D0*Hr4(0,-1,-1,0) + 14.D0*Hr4(0,-1,0,0) + 4.D0*Hr4(0,-1,0,1
     &    ) + 8.D0*Hr4(0,0,-1,0) - 8.D0*Hr4(0,0,0,0) - 6.D0*Hr4(0,0,0,1
     &    ) - 2.D0*Hr4(0,0,1,0) )
      pmdiff = pmdiff + cf**2*cam2cf*pqq0p * ( 151.D0/24.D0*Hr1(0) + 
     &    Hr1(0)*z3 + 13.D0/6.D0*Hr1(0)*z2 - 169.D0/18.D0*Hr2(0,0) + 8.D
     &    0*Hr2(0,0)*z2 - 134.D0/9.D0*Hr2(0,1) + 4.D0*Hr2(0,1)*z2 - 134.
     &    D0/9.D0*Hr2(1,0) + 4.D0*Hr2(1,0)*z2 - 13.D0/2.D0*Hr3(0,0,0)
     &     - 22.D0/3.D0*Hr3(0,0,1) - 22.D0/3.D0*Hr3(0,1,0) - 22.D0/3.D0
     &    *Hr3(1,0,0) - 8.D0*Hr4(0,0,0,0) - 6.D0*Hr4(0,0,0,1) - 2.D0*
     &    Hr4(0,0,1,0) - 2.D0*Hr4(0,1,0,0) - 6.D0*Hr4(1,0,0,0) )
      pmdiff = pmdiff + cf**3 * (  - 325.D0/18.D0*Hr1(0) + 325.D0/18.D0
     &    *Hr1(0)*x + 3.D0*Hr1(0)*z2 - 5.D0*Hr1(0)*z2*x - 173.D0/18.D0*
     &    Hr2(0,0) + 691.D0/18.D0*Hr2(0,0)*x - 4.D0*Hr2(0,0)*z2 - 4.D0*
     &    Hr2(0,0)*z2*x - 50.D0/3.D0*Hr2(0,1) + 50.D0/3.D0*Hr2(0,1)*x
     &     - 50.D0/3.D0*Hr2(1,0) + 50.D0/3.D0*Hr2(1,0)*x + 25.D0/2.D0*
     &    Hr3(0,0,0) + 25.D0/2.D0*Hr3(0,0,0)*x + 2.D0*Hr3(0,0,1) + 2.D0
     &    *Hr3(0,0,1)*x + Hr3(0,1,0) + Hr3(0,1,0)*x )
      pmdiff = pmdiff + cf**3*pqq0p * ( 311.D0/24.D0*Hr1(0) + 4.D0/3.D0
     &    *Hr1(0)*z2 - 169.D0/9.D0*Hr2(0,0) + 8.D0*Hr2(0,0)*z2 - 268.D0/
     &    9.D0*Hr2(0,1) + 8.D0*Hr2(0,1)*z2 - 268.D0/9.D0*Hr2(1,0) + 8.D0
     &    *Hr2(1,0)*z2 - 22.D0*Hr3(0,0,0) - 44.D0/3.D0*Hr3(0,0,1) - 44.D
     &    0/3.D0*Hr3(0,1,0) - 44.D0/3.D0*Hr3(1,0,0) )
      pmdiff = pmdiff + nf*cf**2 * ( 13.D0/9.D0*Hr1(0) - 13.D0/9.D0*
     &    Hr1(0)*x + 8.D0/9.D0*Hr2(0,0) - 28.D0/9.D0*Hr2(0,0)*x + 4.D0/
     &    3.D0*Hr2(0,1) - 4.D0/3.D0*Hr2(0,1)*x + 4.D0/3.D0*Hr2(1,0) - 4.
     &    D0/3.D0*Hr2(1,0)*x - Hr3(0,0,0) - Hr3(0,0,0)*x )
      pmdiff = pmdiff + nf*cf**2*pqq0p * (  - 11.D0/12.D0*Hr1(0) - 2.D0/
     &    3.D0*Hr1(0)*z2 + 11.D0/9.D0*Hr2(0,0) + 20.D0/9.D0*Hr2(0,1) + 
     &    20.D0/9.D0*Hr2(1,0) + 2.D0*Hr3(0,0,0) + 4.D0/3.D0*Hr3(0,0,1)
     &     + 4.D0/3.D0*Hr3(0,1,0) + 4.D0/3.D0*Hr3(1,0,0) )

*
       DTSP2NSM = 16.D0 * PMDIFF
*
       RETURN
       END
*
* =================================================================av==

